Smooth Anonymity for Sparse Graphs

When working with user data providing well-defined privacy guarantees is paramount. In this work, we aim to manipulate and share an entire sparse dataset with a third party privately. In fact, differential privacy has emerged as the gold standard of privacy, however, when it comes to sharing sparse datasets, e.g. sparse networks, as one of our main results, we prove that \emph{any} differentially private mechanism that maintains a reasonable similarity with the initial dataset is doomed to have a very weak privacy guarantee. In such situations, we need to look into other privacy notions such as $k$-anonymity. In this work, we consider a variation of $k$-anonymity, which we call smooth-$k$-anonymity, and design simple large-scale algorithms that efficiently provide smooth-$k$-anonymity. We further perform an empirical evaluation to back our theoretical guarantees and show that our algorithm improves the performance in downstream machine learning tasks on anonymized data.

==> figs/createfigure.sh <==
#! /bin/sh

if [ $# -ne 1 ]; then
    echo "Error: wrong number of arguments"
    echo "Usage:" $0 "file.gnuplot"
    exit 1
fi

basename=`echo $1 | rev | cut -d . -f 2- | rev`
gnuplot $1 && \
if [ -r ${basename}.ps ]; then
    #eps2eps ${basename}.ps ${basename}-out.eps && \
    #epstool --quiet --copy --bbox --output ${basename}.eps ${basename}-out.eps && \
    epstopdf ${basename}.eps #&& \
    #rm ${basename}-out.eps ${basename}.eps ${basename}.ps
else
    echo "Cannot find the (assumed) gnuplot output file" ${basename}
    exit 1
fi


==> figs/createfigures.sh <==
#! /bin/sh
for g in *.gnuplot; do gnuplot $g; done
for g in *.ps; do epstopdf $g; done


